Modality Analysis via Spacing with the Dimodal Software Libraries

Spacing, the difference between consecutive order statistics, has two features that reflect the modality of the data. Consistent, stable values occur around modes while local increases mark the transitions between them. These features not only signal multi-modality, they also locate modes and anti-modes. Dimodal is an R package for detecting and evaluating these situations. It includes parametric feature models and bootstrap tests for spacing smoothed by low-pass filtering, non-parametric runs and permutation tests for the interval spacing, and a fusion of changepoints in the raw spacing. We introduce the analysis, describe the package, its implementation and performance, and apply it to identifying Kirkwood gaps in the asteroid belt. We also present ports of the software, with DimodalCPy a command-line program written in C with a Python interface.

==> anc/MANIFEST <==

This directory contains the supplementary material for the Dimodal paper.
It has the following files:
  code_Dimodal.R         script generating figures

code_Dimodal.R is meant to be sourced within an R session.  It can use
two top-level variables to control what it runs and produces.  If they
do not exist then they are created and all figures will be generated.
  save.pdf if TRUE writes the figures to disk in PDF format, if FALSE
           it uses the screen (meant for debugging)
  analysis is a vector of names of the figures/analysis to perform.
           See the top of the script for a description.
The script is self-contained.  It uses the Dimodal library, available
for R at www.primachvis.com/data/Dimodal_latest.tgz, and the kirkwood
dataset within.  It also uses the pracma and parallel libraries to do
the numeric integration of the expected spacing.  The 'timing' analysis
uses the full asteroid ephemeris available from Lowell Observatory,
assuming it is in a global variable called 'astorb'.  We do not have
permission to re-distribute this file.  The code contains a suggestion
for replacing the data with an artificial set.  The timing analysis
can take an afternoon to run.


==> anc/code_Dimodal.R <==

# code_Dimodal.R:
# Generate figures and examples for the Dimodal package paper.
#
# Call:
#   define analysis if you want a subset of the figures
#   define save.pdf <- FALSE if you want to use the screen
#   source('code_Dimodal.R')
#
# c 2025 Greg Kreider, Primordial Machine Vision Systems, Inc.

# One or more of:
# kirkwood: Analysis of Kirkwood gaps data set
# spacing:  Multi-variate example with distributions and spacing
# featdef:  Parameters that define peak, flat features
# timing:   Performance by varying subsets of full asteroid ephemeris
if (!exists("analysis")) {
  analysis <- c("kirkwood", "spacing", "featdef", "timing")
}

# TRUE to create files, FALSE to draw to screen.
if (!exists("save.pdf")) { save.pdf <- TRUE }

# You might want to turn on echoing while running this script to see
# the intermediate steps.  Or do them manually ...

library(Dimodal)


if ("kirkwood" %in% analysis) {
  data(kirkwood)

  # Look at the semi-major axes of asteroids in the main belt for Kirkwood
  # gaps and modes.

  opt <- Diopt(peak.fht=0.015, flat.fripple=0.0075)

  trk.lp <- Ditrack(kirkwood, "lp")
  if (save.pdf) {
    pdf("Dimodal_fig01.pdf", width=6, height=3)
    plot(trk.lp)
    dev.off()
  }

  trk.diw <- Ditrack(kirkwood, "diw")
  if (save.pdf) {
    pdf("Dimodal_fig01diw.pdf", width=6, height=3)
    plot(trk.diw)
    dev.off()
  }

  opt <- Diopt(analysis=c("lp", "diw"), lp.window=0.05, diw.window=0.05,
               excur.seed=3, perm.seed=5, mark.flat='bar')

  # Swallow model warnings because data is large.
  m <- suppressWarnings(Dimodal(kirkwood))

  if (save.pdf) {
    pdf("Dimodal_fig02.pdf", width=9, height=3)
    plot(m)
    dev.off()
  }

  m$data

  cat('\nKirkwood analysis - base')
  match.features(m, near=30)

  # Kepler"s Third Law, period p, axis a:  p^2 = (4 pi / G M) a^3
  # with p in years, a in A.U.,
  #   p_Jupiter : p_asteriod = (a_Jupiter / a_asteroid) ^ 3/2
  #   a_Jupiter = 5.201  (778 M-km Jupiter axis / 149.6 M-km Earth axis)
  a_gap <- (select.peaks(m$lp.peaks)$x[-3L] + select.peaks(m$diw.peaks)$x) / 2
  resonance <- (5.201 / a_gap) ^ (3/2)
  cat('  gaps at      ', sprintf('%.2f', a_gap), '\n')
  cat('  = resonance  ', sprintf('%.2f', resonance), '\n')

  m$diw.peaks
  m$lp.peaks

  m$lp.flats
  m$diw.flats

  # Very small filters to get the gaps at 3.36 and 3.60 A.U.  Swallow the
  # model warnings this generates.
  m2 <- suppressWarnings(Dimodal(kirkwood,
                                 Diopt.local(lp.window=0.015, diw.window=0.015,
                                             peak.fht=0.025, peak.frelht=0.10)))

  # LP peak 5 does not exist in the interval spacing.  Could drop as above,
  # or use the maps from matching.
  cat('\nKirkwood analysis - extended')
  matchID <- match.features(m2, near=30)
  a_gap2 <- (m2$lp.peaks$x[na.omit(matchID$peak.diw2lp)] +
             m2$diw.peaks$x[na.omit(matchID$peak.lp2diw)]) / 2.0
  resonance2 <- (5.201 / a_gap2) ^ (3/2)
  cat('  gaps at      ', sprintf('%.2f', a_gap2), '\n')
  cat('  = resonance  ', sprintf('%.2f', resonance2), '\n')
  

  # The gap with resonance 2.0 is at 5.201 / (2^(2/3)) = 3.276425 A.U.
  # Q: Where should the peak lie, ie. at which index?     A: 1992.
  i <- max(which(m$data["xsort",] < 3.276425))
  # Spacing is offset by 1 and indeed analysiss the gap.
  m$data["Di",1992:1994]                      # 0.000442, 0.09225, 0.00654
  # With midquantile type 4 we just repeat the data, so no effect at 1993.
  m$data[c("xsort","xmid"),1991:1994]         # 3.2478, 3.2482, 3.3405, 3.3470
  # Using the half-grid approximation will move x at the gap.
  matrix(c(m$data["xsort",], midquantile(m$data["xsort",], type=3L)),
         nrow=2, byrow=TRUE)[,1991:1994]      # 3.2478, 3.2712, 3.3190, 3.3457

  # Were we to run changepoints, we would do this ...
  # mcpt <- Dimodal(kirkwood, Diopt.local(analysis="cpt"))
  # mcpt
  # Analysis the voting results - this needs a tall graph.
  # plot(mcpt$cpt)

  # Clear options back to default.
  Diopt(NULL)
  
}   # analysis == "kirkwood"


if ("spacing" %in% analysis) {
  library(pracma)
  library(parallel)

  # Plot the spacing, solved numerically, for a tri-modal distribution.
  #   200 x N(0,1)   + 125 x N(1.75, 0.25)   + 175 x N(4, 1)
  n1 <- 200 ; u1 <- 0.0  ; s1 <- 1.0
  n2 <- 125 ; u2 <- 1.75 ; s2 <- 0.25
  n3 <- 175 ; u3 <- 4.0  ; s3 <- 1.0
  ntot <- n1 + n2 + n3

  # For Dimodal, or the sample draw.
  set.seed(12)
  x1 <- rnorm(n1, u1,s1)
  x2 <- rnorm(n2, u2,s2)
  x3 <- rnorm(n3, u3,s3)
  # m <- Dimodal(c(x1, x2, x3)) ; plot(m)

  qbnd <- c(1e-7, 1-1e-7)
  intbnd <- range(qnorm(qbnd, u1,s1), qnorm(qbnd, u2,s2), qnorm(qbnd, u3,s3))

  # Inner integral over x for the spacing density fdi(y) at index i.
  intfdi <- function(x, y, i) {
    cx <-  (n1*pnorm(x,u1,s1))   + (n2*pnorm(x,u2,s2))   + (n3*pnorm(x,u3,s3))
    cxy <- (n1*pnorm(x+y,u1,s1)) + (n2*pnorm(x+y,u2,s2)) + (n3*pnorm(x+y,u3,s3))
    px <-  (n1*dnorm(x,u1,s1))   + (n2*dnorm(x,u2,s2))   + (n3*dnorm(x,u3,s3))
    pxy <- (n1*dnorm(x+y,u1,s1)) + (n2*dnorm(x+y,u2,s2)) + (n3*dnorm(x+y,u3,s3))
    ((cx/ntot)^(i-2)) * ((1-(cxy/ntot))^(ntot-i)) * (px/ntot) * (pxy/ntot)
  }

  # Outer integral/expected spacing over y at index i.
  intedi.R <- function(y, i) {
    sapply(y,
           function(yelt) {
             yelt *
               exp(lfactorial(ntot) - lfactorial(i-2) - lfactorial(ntot-i)) *
               integrate(intfdi, intbnd[1], intbnd[2], yelt, i)$value
           })
  }
  intedi <- function(y, i) {
    sapply(y,
           function(yelt) {
             yelt *
               exp(lfactorial(ntot) - lfactorial(i-2) - lfactorial(ntot-i)) *
               integral(intfdi, intbnd[1], intbnd[2], method="Kronrod",
                        no_intervals=16, random=FALSE, reltol=1e-8, abstol=0,
                        yelt, i)
           })
  }
  
  edinum <- mclapply(2:ntot, function(i) { integrate(intedi, 0, Inf, i)$value },
                     mc.cores=3)
  edinum <- unlist(edinum)

  if (save.pdf) { pdf("Dimodal_fig03.pdf", width=9, height=3) }
  layout(matrix(1:3, nrow=1))

  ## !!!
  # Do we want to show the quantile estimator??  That would mean explaining
  # it in the text.
  qfn <- function(x, p) {
    ((((n1*pnorm(x,u1,s1))+(n2*pnorm(x,u2,s2))+(n3*pnorm(x,u3,s3)))/ntot)-p)^2
  }
  qnum <- sapply((1:ntot)/ntot,
                 function(i) { optimize(qfn, c(-15,15), i)$minimum })

  qbnd <- c(0.001, 0.999)
  xbnd <- range(qnorm(qbnd, u1,s1), qnorm(qbnd, u2,s2), qnorm(qbnd, u3,s3))
  x <- seq(xbnd[1], xbnd[2], len=1000)
  
  # Graph 1: PDFs
  totpdf <- (n1*dnorm(x,u1,s1)) + (n2*dnorm(x,u2,s2)) + (n3*dnorm(x,u3,s3))
  plot(x, totpdf/ntot, col="black", type="l",
       xlab="x", ylab="total PDF", main="Density")

  # Graph 2: CDFs
  cumcdf <- (n1*pnorm(x,u1,s1)) + (n2*pnorm(x,u2,s2)) + (n3*pnorm(x,u3,s3))
  plot(x, cumcdf/ntot, col="black", type="l",
       xlab="x", ylab="total CDF", main="Distribution")

  # Graph 3: Spacing
  plot(2:ntot, edinum, col="black", type="l", ylim=c(0,0.1),
       xlab="index i", ylab="spacing", main="Expected Spacing")
  # If analysing estimator, replace this with
#  plot(2:ntot, diff(qnum), col="red", pch=20, ylim=c(0,0.1),
#       xlab="index i", ylab="spacing", main="Expected Spacing")
#  lines(2:ntot, edinum, col="black", lwd=1.5)
  di <- diff(sort(c(x1, x2, x3)))
  # This is what Dimodal uses for the spacing color, but more transparent.
  clr <- adjustcolor(palette.colors(8, "Dark 2")[7], 0.6, 0.9, 0.9, 0.9)
  points(2:ntot, di, col=clr, pch=20, cex=0.5)

  # The numeric integration is smooth so can use differences in slope
  # to find extrema, rather than needing the peak detector.  Look up an
  # index in edinum in the CDF to convert to the raw value.
  sdedi <- sign(diff(edinum))
  extID <- which(sdedi[-1L] != sdedi[-length(sdedi)])
  cat("\n   Extrema in expected spacing\n")
  cat(sprintf("   %-9s     %3s   %6s     %6s\n", "", "pos", "raw", "EDi"))
  for (i in 1:length(extID)) {
    cat(sprintf("   %-9s     %3d   %6.3f     %6.4f\n",
                ifelse(0 < sdedi[extID[i]], "anti-mode", "mode"),
                extID[i], x[max(which(cumcdf < extID[i]))],
                edinum[extID[i]]))
  }
  sdpdf <- sign(diff(cumpdf))
  pdfID <- which(sdpdf[-1L] != sdpdf[-length(sdpdf)])
  cat("\n   Extrema in density\n")
  cat(sprintf("   %-9s     %3s   %6s     %6s\n", "", "pos", "raw", "pdf"))
  for (i in 1:length(extID)) {
    cat(sprintf("   %-9s     %3d   %6.3f     %6.4f\n",
                ifelse(0 > sdpdf[pdfID[i]], "anti-mode", "mode"),
                pdfID[i], x[pdfID[i]], totpdf[pdfID[i]]/ntot))
  }

  # modes <- extID[sdedi[extID] < 0]
  # padID <- c(1, extID, length(sdedi))
  # cat("\n   Flats (10% above minimum) in expected spacing\n")
  # cat(sprintf("        %4s     %3s pos %3s   %6s raw\n", "", "", "", ""))
  # for (i in which(sdedi[extID] < 0)) {
  #   flat <- which(edinum[padID[i]:padID[i+2]] < (1.1 * edinum[extID[i]]))
  #   rng <- range(flat+padID[i]-1)
  #   xl <- max(which(cumcdf < rng[1]))
  #   xr <- max(which(cumcdf < rng[2]))
  #   cat(sprintf("   mode %4d     %3d t/m %3d   %6.3f t/m %6.3f   %6.3f\n",
  #               extID[i], rng[1], rng[2], x[xl], x[xr], (x[xl]+x[xr])/2.0))
  # }
  cat("\n")

  if (save.pdf) { dev.off() }
}   # analysis == "spacing"


if ("featdef" %in% analysis) {

  # Drawings of feature definition parameters.

  if (save.pdf) { pdf("Dimodal_fig04.pdf", width=9, height=3) }
  layout(matrix(1))
  omar <- par("mar")
  par(mar=rep(0.1, 4))

  # Peaks
  xp <- seq(0.65, 7, len=1000)
  yp <- (300*dnorm(xp, 1.6,0.95)) + (350*dnorm(xp, 3.9,0.75)) +
        (300*dnorm(xp, 5.9,0.8))

  pk1 <- which.max(yp[1:300])
  pk2 <- which.max(yp)
  pk3 <- which.max(yp[700:1000]) + 699
  min1 <- pk1 + which.min(yp[pk1:pk2]) - 1
  min2 <- pk2 + which.min(yp[pk2:pk3]) - 1

  # Flats
  xf <- seq(0, 1, len=401)
  yf <- rep(1.0, length(xf))
  xknots <- c(1, 30, 70, 100, 150, 170, 210, 250, 285, 293, 300, 325, 350, 400)
  yknots <- c(1.75, 0.9, 0.9, 1.0, 0.96, 1.03, 1.01, 1.05, 1.07, 1.065, 1.08,
              1.30, 1.25, 2.0)
  yf[1:401] <- splinefun(xf[xknots], yknots)(xf[1:401])

  xf <- (5 * xf) + max(xp) + 2
  yp <- yp / max(yp)
  yfbox <- 0.1 + (c(0.95, 1.05, 0.98, 1.08) / (1.25 * max(yf)))
  yf <- 0.1 + (yf / (1.25 * max(yf)))
  
  xpoff <- 60
  yprng <- range(yp)
  ypoff <- 0.1 * diff(yprng)
  
  xfoff <- 30
  yfrng <- range(yf)
  yfoff <- 0.1 * diff(yfrng)

  cetxt <- 1.25

  plot(0,0, col=NA, xlim=range(xp, xf)+c(-0.15,0.15), ylim=range(yprng, yfrng),
       xaxt="n", yaxt="n", frame.plot=FALSE, xlab=NA, ylab=NA, main=NA)

  # Draw and annotate peaks.
  lines(xp, yp)

  arrows(xp[pk2], yp[pk2], xp[pk2], yprng[1], code=3, length=0.05)
  text(xp[pk2+xpoff], yprng[1]+ypoff, expression(x[h]), cex=cetxt)

  arrows(xp[pk1], yp[pk1], xp[pk1], yp[min1], code=3, length=0.05)
  lines(c(xp[pk1-xpoff], xp[min1]), rep((yp[pk1]+yp[min1])/2, 2), lty=2)
  text(xp[pk1+xpoff], yp[min1]-ypoff, expression(f[relht] ~~ x[avg]), cex=cetxt)

  arrows(xp[pk3], yp[pk3], xp[pk3], yp[min2], code=3, len=0.05)
  text(xp[pk3-xpoff], yp[min2]-ypoff, expression(f[ht] ~~ x[h]), cex=cetxt)

  # Draw and annotate flats.
  lines(xf, yf)
  
  rect(xf[100], yfbox[1], xf[250], yfbox[2], border="black", lty=2)
  rect(xf[225], yfbox[3], xf[300], yfbox[4], border="black", lty=2)
  xadj <- 0.5
  arrows(xf[401]+xadj, yfrng[1], xf[401]+xadj, yfrng[2], code=3, len=0.05)
  text(xf[401-xfoff]+xadj, yfrng[1]+yfoff, expression(x[h]), cex=cetxt)

  arrows(xf[90], yfbox[1], xf[90], yfbox[2], code=3, len=0.05)
  text(xf[90], yfbox[2]+yfoff, expression(f[ripple] ~~ x[h]), cex=cetxt)

  arrows(xf[250], yfbox[4]+yfoff, xf[300], yfbox[4]+yfoff, code=3, len=0.05)
  text(xf[300], yfbox[4]+(2*yfoff), adj=1.0, expression(f[minlen] ~ n), cex=cetxt)

  arrows(xf[100], yfbox[1]-yfoff, xf[250], yfbox[1]-yfoff, code=3, len=0.05)
  text(xf[175], yfbox[1]-(2*yfoff), adj=0.5, expression(f[minlen] ~ n ~~ or ~~ L[min]), cex=cetxt)

  if (save.pdf) { dev.off() }
  par(mar=omar)
}   # analysis == "featdef"


if ("timing" %in% analysis) {

  # The array astorb contains the raw Kirkwood data from Lowell Observatory,
  # a data file with more than 1.4 million rows and 33 columns (as of
  # 1 May 25).  We run large subsets looking for Kirkwood gaps in the full
  # data using a secret timing mode in the Dimodal package.  The orbital
  # radius column has been named "axis" in our copy of the data.
  # Would this analysis work with a vector of one million draws from a
  # bi-modal variation?  Something like
  #   n <- 100000 ; astorb <- data.frame(axis=c(rnorm(n/2), rnorm(n/2,3.5,1)))
  # But then all the options would need tweaking to compensate.
  if (!exists("astorb")) {
    stop("timing analysis requires full asteroid ephemeris in variable astorb")
  }

  Diopt(NULL)
  Diopt(analysis=c("lp", "diw"))
  Dimodal:::track.timing(TRUE)

  # Tweak the detector parameters to work with the smooth data.
  # We get 5 peaks in each spacing, and 4 LP and 1 Diw flats (3 LP for 750k).
  # Note how the fht and fripple parameters tighten as the draw size
  # increases - the total data range is fixed and the larger point count
  # reduces the spacing so smaller absolute tolerances are needed.

  # For debugging.
  scl <- 1
  ntrial <- 25

  Diopt(lp.window=0.05, diw.window=0.01, peak.fht=0.0005, peak.frelht=0.005,
        flat.fripple=0.005)
  Dimodal:::clear.timing()
  for (i in 1:ntrial) {
    set.seed(100+i) ; sel <- sample.int(nrow(astorb),  10000/scl)
    m <- Dimodal(astorb$axis[sel])
  }
  cat("10k samples")
  Dimodal:::dump.timing()
  dt010k <- apply(Dimodal:::get.timers(), 2, median, na.rm=TRUE)

  Diopt(lp.window=0.05, diw.window=0.01, peak.fht=0.00025, peak.frelht=0.005,
        flat.fripple=0.005)
  Dimodal:::clear.timing()
  for (i in 1:ntrial) {
    set.seed(100+i) ; sel <- sample.int(nrow(astorb),  50000/scl)
    m <- Dimodal(astorb$axis[sel])
  }
  cat("50k samples")
  Dimodal:::dump.timing()
  dt050k <- apply(Dimodal:::get.timers(), 2, median, na.rm=TRUE)

  Diopt(lp.window=0.05, diw.window=0.01, peak.fht=0.00025, peak.frelht=0.005,
        flat.fripple=0.0025)
  Dimodal:::clear.timing()
  for (i in 1:ntrial) {
    set.seed(100+i) ; sel <- sample.int(nrow(astorb), 100000/scl)
    m <- Dimodal(astorb$axis[sel])
  }
  cat("100k samples")
  Dimodal:::dump.timing()
  dt100k <- apply(Dimodal:::get.timers(), 2, median, na.rm=TRUE)

  Diopt(lp.window=0.05, diw.window=0.01, peak.fht=0.0001, peak.frelht=0.005,
        flat.fripple=0.0025)
  Dimodal:::clear.timing()
  for (i in 1:ntrial) {
    set.seed(100+i) ; sel <- sample.int(nrow(astorb), 250000/scl)
    m <- Dimodal(astorb$axis[sel])
  }
  cat("250k samples")
  Dimodal:::dump.timing()
  dt250k <- apply(Dimodal:::get.timers(), 2, median, na.rm=TRUE)

  Diopt(lp.window=0.05, diw.window=0.01, peak.fht=0.0001, peak.frelht=0.005,
        flat.fripple=0.0025)
  Dimodal:::clear.timing()
  for (i in 1:ntrial) {
    set.seed(100+i) ; sel <- sample.int(nrow(astorb), 500000/scl)
    m <- Dimodal(astorb$axis[sel])
  }
  cat("500k samples")
  Dimodal:::dump.timing()
  dt500k <- apply(Dimodal:::get.timers(), 2, median, na.rm=TRUE)

  Diopt(lp.window=0.05, diw.window=0.01, peak.fht=0.00005, peak.frelht=0.005,
        flat.fripple=0.0025)
  Dimodal:::clear.timing()
  for (i in 1:ntrial) {
    set.seed(100+i) ; sel <- sample.int(nrow(astorb), 750000/scl)
    m <- Dimodal(astorb$axis[sel])
  }
  cat("750k samples")
  Dimodal:::dump.timing()
  dt750k <- apply(Dimodal:::get.timers(), 2, median, na.rm=TRUE)

  # Clear options back to default.
  Diopt(NULL)
  Dimodal:::track.timing(FALSE)

  # Table 1 in the paper.
  prepvar <- c("TIMER_XDI", "TIMER_XDIW", "TIMER_XLP", "TIMER_XMID")
  prepnames <- c("spacing", "interval spacing", "low-pass spacing", "mid-quantile")
  lpvar <- c("TIMER_LPPEAK", "TIMER_LPPKHT", "TIMER_LPPKEXCUR",
             "TIMER_LPFLAT", "TIMER_LPFTLEN", "TIMER_LPFTEXCUR")
  lpnames <- c("peak detection", "peak height test", "peak excursion test",
               "flat detection", "flat length test", "flat excursion test")
  diwvar <- c("TIMER_DIWPEAK", "TIMER_DIWNRUN", "TIMER_DIWRUNLEN",
              "TIMER_DIWRUNHT", "TIMER_DIWPKEXCUR",
              "TIMER_DIWFLAT", "TIMER_DIWFTEXCUR")
  diwnames <- c("peak detection", "run count test", "run length test",
                "run height test", "peak excursion test", "flat detection",
                "flat excursion test")

  whdr <- max(nchar(c(prepnames, lpnames, diwnames)))

  cat(sprintf("%-*s  %7s  %7s  %8s  %7s  %7s  %7s\n", whdr+3, "sample size",
              "10k", "50k", "100k", "250k", "500k", "750k"))
  cat("\nData Preparation\n")
  for (i in seq_along(prepvar)) {
    r <- prepvar[i]
    s100 <- sprintf("%.0f ms", dt100k[r])
    if (!is.finite(dt100k[r]) || (0 == dt100k[r])) {
      s010 <- sprintf("%.0f ms", dt010k[r])
      s050 <- sprintf("%.0f ms", dt050k[r])
      s250 <- sprintf("%.0f ms", dt250k[r])
      s500 <- sprintf("%.0f ms", dt500k[r])
      s750 <- sprintf("%.0f ms", dt750k[r])
    } else {
      s010 <- sprintf("%.2fx", dt010k[r] / dt100k[r])
      s050 <- sprintf("%.2fx", dt050k[r] / dt100k[r])
      s250 <- sprintf("%.2fx", dt250k[r] / dt100k[r])
      s500 <- sprintf("%.2fx", dt500k[r] / dt100k[r])
      s750 <- sprintf("%.2fx", dt750k[r] / dt100k[r])
    }
    cat(sprintf("   %-*s  %6s  %6s  %8s  %6s  %6s  %6s\n", whdr, prepnames[i],
                s010, s050, s100, s250, s500, s750))
  }
  cat("Low-Pass Spacing Analysis\n")
  for (i in seq_along(lpvar)) {
    r <- lpvar[i]
    s100 <- sprintf("%.0f ms", dt100k[r])
    if (!is.finite(dt100k[r]) || (0 == dt100k[r])) {
      s010 <- sprintf("%.0f ms", dt010k[r])
      s050 <- sprintf("%.0f ms", dt050k[r])
      s250 <- sprintf("%.0f ms", dt250k[r])
      s500 <- sprintf("%.0f ms", dt500k[r])
      s750 <- sprintf("%.0f ms", dt750k[r])
    } else {
      s010 <- sprintf("%.2fx", dt010k[r] / dt100k[r])
      s050 <- sprintf("%.2fx", dt050k[r] / dt100k[r])
      s250 <- sprintf("%.2fx", dt250k[r] / dt100k[r])
      s500 <- sprintf("%.2fx", dt500k[r] / dt100k[r])
      s750 <- sprintf("%.2fx", dt750k[r] / dt100k[r])
    }
    cat(sprintf("   %-*s  %6s  %6s  %8s  %6s  %6s  %6s\n", whdr, lpnames[i],
                s010, s050, s100, s250, s500, s750))
  }
  cat("Interval Spacing Analysis\n")
  for (i in seq_along(diwvar)) {
    r <- diwvar[i]
    s100 <- sprintf("%.0f ms", dt100k[r])
    if (!is.finite(dt100k[r]) || (0 == dt100k[r])) {
      s010 <- sprintf("%.0f ms", dt010k[r])
      s050 <- sprintf("%.0f ms", dt050k[r])
      s250 <- sprintf("%.0f ms", dt250k[r])
      s500 <- sprintf("%.0f ms", dt500k[r])
      s750 <- sprintf("%.0f ms", dt750k[r])
    } else {
      s010 <- sprintf("%.2fx", dt010k[r] / dt100k[r])
      s050 <- sprintf("%.2fx", dt050k[r] / dt100k[r])
      s250 <- sprintf("%.2fx", dt250k[r] / dt100k[r])
      s500 <- sprintf("%.2fx", dt500k[r] / dt100k[r])
      s750 <- sprintf("%.2fx", dt750k[r] / dt100k[r])
    }
    cat(sprintf("   %-*s  %6s  %6s  %8s  %6s  %6s  %6s\n", whdr, diwnames[i],
                s010, s050, s100, s250, s500, s750))
  }

  Diopt(NULL)
}   # analysis == "timing"


if (('kirkwood' %in% analysis) || ('timing' %in% analysis)) {
  cat('\n')
}

